QuESat: Satellite-Assisted Quantum Internet for Global-Scale Entanglement Distribution

Entanglement distribution across remote distances is critical for many quantum applications. Currently, the de facto approach for remote entanglement distribution relies on optical fiber for on-the-ground entanglement distribution. However, the fiber-based approach is incapable of global-scale entanglement distribution due to intrinsic limitations. This paper investigates a new hybrid ground-satellite quantum network architecture (QuESat) for global-scale entanglement distribution, integrating an on-the-ground fiber network with a global-scale passive optical network built with low-Earth-orbit satellites. The satellite network provides dynamic construction of photon lightpaths based on near-vacuum beam guides constructed via adjustable arrays of lenses, forwarding photons from one ground station to another with very high efficiency over long distances compared to using fiber. To assess the feasibility and effectiveness of QuESat for global communication, we formulate lightpath provisioning and entanglement distribution problems, considering the orbital dynamics of satellites and the time-varying entanglement demands from ground users. A two-stage algorithm is developed to dynamically configure the beam guides and distribute entanglements, respectively. The algorithm combines randomized and deterministic rounding for lightpath provisioning to enable global connectivity, with optimal entanglement swapping for distributing entanglements to meet users' demands. By developing a ground-satellite quantum network simulator, QuESat achieves multi-fold improvements compared to repeater networks.

==> img/pbatch.sh <==
find . -type f -name '*.pdf' -print0 |
  while IFS= read -r -d '' file
    do sh pdf2eps.sh "${file}"
  done

==> img/pdf2eps.sh <==
#!/bin/bash
# Convert PDF to encapsulated PostScript
# usage: pdf2eps <filename.pdf>

# Remove .pdf extension from input
filename=$(echo $1 | sed 's/.pdf//')
# Convert into .eps
pdf2ps $filename.pdf $filename-temp.ps
ps2eps $filename-temp.ps
mv $filename-temp.eps $filename.eps
rm $filename-temp.ps
